Schema2QA: High-Quality and Low-Cost Q&A Agents for the Structured Web

Building a question-answering agent currently requires large annotated datasets, which are prohibitively expensive. This paper proposes Schema2QA, an open-source toolkit that can generate a Q&A system from a database schema augmented with a few annotations for each field. The key concept is to cover the space of possible compound queries on the database with a large number of in-domain questions synthesized with the help of a corpus of generic query templates. The synthesized data and a small paraphrase set are used to train a novel neural network based on the BERT pretrained model. We use Schema2QA to generate Q&A systems for five Schema.org domains, restaurants, people, movies, books and music, and obtain an overall accuracy between 64% and 75% on crowdsourced questions for these domains. Once annotations and paraphrases are obtained for a Schema.org schema, no additional manual effort is needed to create a Q&A agent for any website that uses the same schema. Furthermore, we demonstrate that learning can be transferred from the restaurant to the hotel domain, obtaining a 64% accuracy on crowdsourced questions with no manual effort. Schema2QA achieves an accuracy of 60% on popular restaurant questions that can be answered using Schema.org. Its performance is comparable to Google Assistant, 7% lower than Siri, and 15% higher than Alexa. It outperforms all these assistants by at least 18% on more complex, long-tail questions.

==> plots/gen-plots.py <==
#!/usr/bin/python3

import sys
import random
import numpy as np
import datetime
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams.update({'font.size': 13})
matplotlib.rcParams['hatch.linewidth'] = 0.1
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

from plot_utils import plot, main, GOLD_SCALE, RED_SCALE, BLUE_SCALE


@plot
def accuracy_main_old():
    plt.figure(figsize=(8, 4.5))

    # order is: overall, 1 param, 2 param, 3+ params
    restaurant_mqan_min = [67.0, 74.4, 64.4, 52.3]
    restaurant_mqan_median = [68.9, 75.6, 69.1, 53.5]
    restaurant_mqan_max = [69.9, 77.8, 70.5, 57.0]
    
    restaurant_bert_min = [73.5, 76.1, 74.6, 62.9]
    restaurant_bert_median = [74.2, 76.4, 74.6, 62.9]
    restaurant_bert_max = [76.4, 81, 76.3, 66.1]
    
    linkedin_mqan_min = [65.0, 71.8, 57.9, 0] #20.0]
    linkedin_mqan_median = [66.4, 72.2, 59.4, 0] #40.0]
    linkedin_mqan_max = [67.5, 74.0, 63.9, 0] #40.0]
    
    linkedin_bert_min = [75.8, 81.1, 71.3, 0] #20.0]
    linkedin_bert_median = [78.3, 83.3, 73.8, 0] #40.0]
    linkedin_bert_max = [79.7, 85.5, 74.3, 0] #40.0]
    
    data = np.array([[
        [restaurant_mqan_min, restaurant_mqan_median, restaurant_mqan_max],
        [restaurant_bert_min, restaurant_bert_median, restaurant_bert_max],
        ], [
        [linkedin_mqan_min, linkedin_mqan_median, linkedin_mqan_max],
        [linkedin_bert_min, linkedin_bert_median, linkedin_bert_max]
    ]], dtype=np.float32)
    
    # reorder so that overall is at the end
    # this is (experiment, model, min/median/max, property)
    data = data[ :, :, :, [1,2,3,0] ]
    
    # transpose to be (model, min/median/max, experiment, property)
    data = np.transpose(data, [1, 2, 0, 3])
    
    X = np.array([0, 1, 2, 3, 5, 6, 7])
    
    width = 0.4

    bars = []
    
    MODEL_NAMES = ["MQAN", "BERT-LSTM"]
    for model in range(2):
        model_data = np.reshape(data[model], (3, 8))
    
        idx = model
        
        x_indices = [0,1,2,3,4,5,7]
        min = model_data[0][x_indices]
        median = model_data[1][x_indices]
        max = model_data[2][x_indices]
        plt.bar(X+(idx-1)*width, median, yerr=[median-min, max-median], width=width, color=BLUE_SCALE[0 if idx else 2],
            edgecolor='black', align='edge', label=MODEL_NAMES[model])
    
    #plt.text(2.03, 1.5, "N/A")

    plt.xticks(X, ["1 prop.", "2 prop.", "3+ prop.", "Overall", "1 prop.", "2 prop.", "Overall"])
    plt.ylim(0, 100)
    plt.yticks(np.arange(0, 101, 20), ["0%", "20%", "40%", "60%", "80%", "100%"])
    plt.legend(loc="upper left", ncol=2, shadow=True, framealpha=None)
    plt.text(1.5, -15, "Restaurants", horizontalalignment='center')
    plt.text(6, -15, "People", horizontalalignment='center')
    plt.tight_layout()
    

@plot
def accuracy_main():
    plt.figure(figsize=(8, 4.5))

    # order is: overall, 1 param, 2 param, 3+ params
    restaurant = [0.6965648854961832, 0.77, 0.7061224489795919, 0.4810126582278481]
    linkedin = [0.752, 0.8103448275862069, 0.7198443579766537, 0.2727272727272727]
    movies = [0.6997578692493946, 0.751937984496124, 0.6893939393939394, 0.47368421052631576]
    books = [0.7, 0.7719298245614035, 0.6970954356846473, 0.5636363636363636]
    music = [0.6388888888888888, 0.825, 0.6519337016574586, 0.4603174603174603]
    
    data = np.array([restaurant, linkedin, movies, books, music], dtype=np.float32) * 100
    
    average = np.mean(data, axis=0, keepdims=True)
    print(average)
    data = np.concatenate((data, average), axis=0)
    num_domains = len(data)
    
    # transpose so that complexity is first
    data = data.T
    
    # rearrange so overall is last
    data = data[ [1,2,3,0] ]
    
    X = np.arange(num_domains)
    
    width = 0.15

    bars = []
    
    COMPL_NAMES = ["1 prop.", "2 prop.", "3+ prop.", "Overall"]
    EXP_NAMES = ["Restaurants", "People", "Movies", "Books", "Music", "Average"]
    
    for complexity in range(4):
        compl_data = data[complexity]
        
        idx = complexity
        plt.bar(X+(idx-2)*width, compl_data, width=width, color=BLUE_SCALE[3-idx],
            edgecolor='black', align='edge', label=COMPL_NAMES[idx])
    
    #plt.text(2.03, 1.5, "N/A")

    plt.xticks(X, EXP_NAMES)
    plt.ylim(0, 100)
    plt.yticks(np.arange(0, 101, 20), ["0%", "20%", "40%", "60%", "80%", "100%"])
    plt.legend(loc="upper left", ncol=4, shadow=True, framealpha=None)
    plt.tight_layout()

@plot
def accuracy_synthetic():
    plt.figure(figsize=(8, 4))

    # order is: overall, 1 param, 2 param, 3+ params
    restaurant_sempre_min = [0, 0, 0, 0]
    restaurant_sempre_median = [2.4, 1.1, 4.7, 0]
    restaurant_sempre_max = [0, 0, 0, 0]
    
    restaurant_bert_min = [0, 0, 0, 0]
    restaurant_bert_median = [58.1, 62.2, 59.1, 47.7]
    restaurant_bert_max = [0, 0, 0, 0]
    
    linkedin_sempre_min = [0, 0, 0, 0] #20.0]
    linkedin_sempre_median = [4.8, 9.2, 0, 0] #40.0]
    linkedin_sempre_max = [0, 0, 0, 0] #40.0]
    
    linkedin_bert_min = [0, 0, 0, 0] #20.0]
    linkedin_bert_median = [57.4, 63.4, 52.0, 0] #40.0]
    linkedin_bert_max = [0, 0, 0, 0] #40.0]
    
    data = np.array([[
        [restaurant_sempre_min, restaurant_sempre_median, restaurant_sempre_max],
        [restaurant_bert_min, restaurant_bert_median, restaurant_bert_max],
        ], [
        [linkedin_sempre_min, linkedin_sempre_median, linkedin_sempre_max],
        [linkedin_bert_min, linkedin_bert_median, linkedin_bert_max]
    ]], dtype=np.float32)
    
    # reorder so that overall is at the end
    # this is (experiment, model, min/median/max, property)
    data = data[ :, :, :, [1,2,3,0] ]
    
    # transpose to be (model, min/median/max, experiment, property)
    data = np.transpose(data, [1, 2, 0, 3])
    
    X = np.array([0, 1, 2, 3, 5, 6, 7])
    
    width = 0.4

    bars = []
    
    MODEL_NAMES = ["Sempre", "Schema2QA"]
    for model in range(2):
        model_data = np.reshape(data[model], (3, 8))
    
        idx = model
        
        x_indices = [0,1,2,3,4,5,7]
        min = model_data[0][x_indices]
        median = model_data[1][x_indices]
        max = model_data[2][x_indices]
        plt.bar(X+(idx-1)*width, median, width=width, color=BLUE_SCALE[0 if idx else 2],
            edgecolor='black', align='edge', label=MODEL_NAMES[model])
    
    #plt.text(2.03, 1.5, "N/A")

    plt.xticks(X, ["1 prop.", "2 prop.", "3+ prop.", "Overall", "1 prop.", "2 prop.", "Overall"])
    plt.ylim(0, 100)
    plt.yticks(np.arange(0, 101, 20), ["0%", "20%", "40%", "60%", "80%", "100%"])
    plt.legend(loc="upper center", ncol=2, shadow=True, framealpha=None)
    plt.text(1.5, -15, "Restaurants", horizontalalignment='center')
    plt.text(6, -15, "People", horizontalalignment='center')
    plt.tight_layout()

@plot
def accuracy_commercial_new():
    # reorder so that overall is at the end
    data = [
        [42.3, 55.3, 40.9, 48.6],
        [50, 67.1, 52.3, 59.6],
        [61.5, 71.1, 68.2, 68.5],
        [65.4, 67.5, 62.8, 65.8]
    ]
    
    X = np.arange(4)
    
    width = 0.16

    model = 1 # bert
    bars = []
    for assistant in range(4):
        #idx = 2*exp + model
        idx = assistant
        accuracy = data[assistant]
        bars.append(plt.bar(X+(idx-2)*width, accuracy, width=width, color=BLUE_SCALE[3-idx], edgecolor='black', align='edge'))

    plt.xticks(X, ["1 property", "2 properties", "3+ properties", "Overall"])
    plt.ylim(0, 100)
    plt.yticks(np.arange(0, 101, 20), ["0%", "20%", "40%", "60%", "80%", "100%"])
    plt.legend(bars, ("Alexa", "Google Assistant", "Siri", "Schema2QA"),
               loc="upper right", ncol=2, shadow=True, framealpha=None)
    plt.tight_layout()

@plot
def accuracy_commercial_old():
    # reorder so that overall is at the end
    data = [
        [40.6, 28.9, 37.2, 40.7],
        [48.9, 35.6, 37.2, 41.7],
        [61.7, 45.0, 50.0, 53.3],
        [78.6, 75.4, 64.5, 75]
    ]
    
    X = np.arange(4)
    
    width = 0.16

    model = 1 # bert
    bars = []
    for assistant in range(4):
        #idx = 2*exp + model
        idx = assistant
        accuracy = data[assistant]
        bars.append(plt.bar(X+(idx-2)*width, accuracy, width=width, color=BLUE_SCALE[3-idx], edgecolor='black', align='edge'))

    plt.xticks(X, ["1 property", "2 properties", "3+ properties", "Overall"])
    plt.ylim(0, 100)
    plt.yticks(np.arange(0, 101, 20), ["0%", "20%", "40%", "60%", "80%", "100%"])
    plt.legend(bars, ("Alexa", "Google Assistant", "Siri", "Schema2QA"),
               loc="upper right", ncol=2, shadow=True, framealpha=None)
    plt.tight_layout()

@plot
def accuracy_commercial_combined():
    plt.figure(figsize=(8, 4.5))

    # reorder so that overall is at the end
    old = [
        [40.5, 29.0, 26.6, 40.6], # alexa
        [48.5, 37.1, 41.8, 42.2], # google assistant
        [59.5, 47.3, 43.0, 51.3], # siri
        [77,   70.6, 48.1, 69.7]  # us
    ]
    
    new = [
        [44.1, 51.8, 35.7, 45.0], # alexa
        [51.9, 65.2, 51.8, 59.2], # google assistant
        [63.0, 71.8, 60.7, 66.9], # siri
        [74.1, 62.9, 47.2, 59.8]    # us
    ]
    
    data = np.concatenate([old, new], axis=1)
    
    GAP = 0.6
    X = np.concatenate((np.arange(4), 4 + GAP + np.arange(4)), axis=0)
    
    width = 0.18

    ASSISTANT_NAMES=["Alexa", "Google Assistant", "Siri", "Schema2QA"]
    for assistant in range(4):
        idx = assistant
        accuracy = data[assistant]
        plt.bar(X+(idx-2)*width, accuracy, width=width, color=BLUE_SCALE[3-assistant], label=ASSISTANT_NAMES[assistant], edgecolor='black', align='edge')

    plt.xticks(X, ["1 prop.", "2 prop.", "3+ prop.", "Overall"] * 2)
    plt.ylim(0, 100)
    plt.yticks(np.arange(0, 101, 20), ["0%", "20%", "40%", "60%", "80%", "100%"])
    plt.legend(loc="upper center", ncol=2, shadow=True, framealpha=None)
    plt.text(1.5, -15, "Test 1", horizontalalignment='center')
    plt.text(4+GAP+1.5, -15, "Test 2", horizontalalignment='center')
    plt.tight_layout()

@plot
def accuracy_effort():
    matplotlib.rcParams['figure.figsize'] = 50, 5

    # order is: 0%, 25%, 50%, 75%, 100%
    data = np.array([
        # MQAN min
        [49.6, 65.8, 63.1, 63.4, 67.0],
        # MQAN median
        [52.5, 65.8, 67.5, 65.4, 68.9],
        # MQAN max
        [55.7, 70.4, 68.7, 67.5, 69.9],
        # BERT-LSTM min
        [44.6, 66.0, 72.3, 67.5, 72.3],
        # BERT-LSTM median
        [54.7, 68.7, 72.5, 74.2, 72.5],
        # BERT-LSTM max
        [54.9, 71.3, 73.5, 74.2, 75.7],
    ], dtype=np.float32)

    X = np.arange(len(data[0]))
    
    for line_idx in range(2):
        min = data[line_idx*3]
        median = data[line_idx*3+1]
        max = data[line_idx*3+2]
        plt.errorbar(X, median, yerr=[median-min, max-median])
    plt.xticks(X, ["0%", "25%", "50%", "75%", "100%"])
    #plt.text(-0.5, -15, "Synthesized only", ha='center')
    #plt.text(2.5, -15, "Synth. + paraphrase", ha='center')
    plt.yticks(np.arange(0, 101, 20), ["0%", "20%", "40%", "60%", "80%", "100%"])
    plt.xlabel("Portion of paraphrase used in training")
    plt.ylim(0, 100)
    plt.legend(("MQAN", "BERT-LSTM"), loc='lower right')
    
    plt.tight_layout()
    
@plot
def accuracy_comparison():
    # order is: 1 param, 2 param, 3+ params
    data = np.array([
        # overnight
        [1.0, 0.0, 0.0],
        # schema2qa
        [57.3, 44.3, 45.0]
    ])


    X = np.arange(3)
    
    width = 0.3

    bars = []
    bars.append(plt.bar(X-width, data[0], width=width, color=BLUE_SCALE[2], edgecolor='black', align='edge'))
    bars.append(plt.bar(X, data[1], width=width, color=BLUE_SCALE[0], edgecolor='black', align='edge'))
    
    plt.xticks(X, ["1 property", "2 properties", "3+ properties"])
    plt.ylim(0, 100)
    plt.yticks(np.arange(0, 101, 20), ["0%", "20%", "40%", "60%", "80%", "100%"])
    plt.legend(bars, ("Overnight", "Schema2QA"), loc ="upper right", shadow=True, framealpha=None)
    plt.tight_layout()
    
def capitalize(str):
    return str[0].upper() + str[1:].lower()
    
@plot
def website_property_distribution():
    matplotlib.rcParams.update({'font.size': 30})
    plt.subplots(1, 2, figsize=(40, 10))
    
    for subplot_idx, file in enumerate(('restaurant', 'hotel')):
        plt.subplot(1, 2, 1+subplot_idx)
        
        Xticks = []
        Y = []
        with open('./plots/' + file + '-data.txt') as fp:
            for line in fp:
                prop, freq = line.strip().split()
                if prop in ('latitude', 'longitude','bestRating','addressLocality',
                            'addressRegion','ratingValue','ratingCount','streetAddress','postalCode',
                            'addressCountry','reviewCount','@context','sameAs', 'author', 'worstRating'):
                    continue
                freq = float(freq)
                if freq < 0.1:
                    continue
                Xticks.append(prop)
                Y.append(freq*100)
                
        X = np.arange(len(Xticks))
        plt.bar(X, Y, width=0.8, color=BLUE_SCALE[0], linewidth=0)
        plt.ylim(0, 100)
        plt.yticks(np.arange(0, 101, 20), ["0%", "20%", "40%", "60%", "80%", "100%"])
        plt.xticks(X, Xticks, rotation=45, rotation_mode='anchor', ha='right') #rotation='vertical')
        
        ax = plt.gca()
        plt.text(0.5, 1.02, capitalize(file), transform=ax.transAxes, ha='center')
        
    plt.tight_layout()


def make_autopct(values):
    total = sum(values)
    def my_autopct(pct):
        val = int(round(pct*total/100.0))
        return '{p:.0f}%'.format(p=pct)
    return my_autopct

if __name__ == '__main__':
    main()


==> plots/plot_utils.py <==
import sys
import matplotlib.pyplot as plt

GOLD_SCALE=['#d2691e','#eba82f','#eee8aa','#ffffff']
RED_SCALE=['#8c1515', '#ffc2c2', '#fff4f4', '#ffffff']
BLUE_SCALE=['#254e7b','#85c1e5','#cde6f4','#ffffff']


plots = {}
def plot(fn):
    name = fn.__name__.replace('_', '-')
    def wrapper():
        plt.figure()
        fn()
        plt.savefig('./figures/' + name + '.pdf')
    
    plots[name] = wrapper
    return fn
    
def usage():
    print('Usage: ./gen_plots.py [all | ' + ' | '.join(plots.keys()) + ']')

def main():
    if len(sys.argv) < 2:
        usage()
        sys.exit(1)

    what = sys.argv[1]
    if what == 'all':
        for p in plots.values():
            p()
    elif what in plots:
        plots[what]()
    else:
        usage()
        sys.exit(1)

